Next-to-next-to-leading-order QCD predictions for semileptonic $B_c\to\{\eta_c,J/\psi\}\ell\nu$ decays at large recoil

We present next-to-next-to-leading-order (NNLO) QCD predictions for $B_c\to\eta_c\ell\nu$ and $B_c\to J/\psi\ell\nu$ at large recoil. We compute the form factors through two loops at finite charm-to-bottom mass ratio and leading order in the heavy-quark relative velocities. By applying the modern effective field theory formalism, we carry out, for the first time in these transitions, explicit two-loop matching onto physical and evanescent operators in nonrelativistic QCD (NRQCD), including the finite terms from evanescent-to-physical mixing. The cancellation of residual infrared poles verifies NRQCD factorization at representative recoils. At the reference inputs, the NNLO corrections raise the leading-velocity hard-exchange predictions for the Standard Model partial widths in $m_\tau^2\le q^2\le 5\,\mathrm{GeV}^2$ by about $30\%$ relative to next-to-leading order in both channels and reduce their sensitivity to the renormalization scale. We also determine the binned lepton-flavor ratios and find that the $J/\psi$ helicity-interference moment shifts toward the lattice-QCD result.

==> anc/form-factors.wl <==
<|
  "J/psi" -> <|
    {19/4, 3/2} -> <|
      0 -> <|
        "V" -> {43.56544721668206, 386.6248598443195 + 0.2229649102587913 I},
        "A0" -> {40.87937654384128, 156.6692944518508 + 0.04614619330697458 I},
        "A1" -> {38.36965064656148, 17.54122731363429 + 0.2068867931877771 I},
        "A2" -> {34.25039378484828, -210.8120943925971 + 0.4707131416079586 I}
      |>,
      1/8 -> <|
        "V" -> {43.64672558793437 + 5.558629707498428*^-76 I, 392.8465551416075 + 0.2222164248165387 I},
        "A0" -> {40.96195636978608 + 2.5568583195453555*^-77 I, 162.65440479012688 + 0.04767432333529543 I},
        "A1" -> {38.452352509562004 + 5.111598329234636*^-76 I, 23.25775884862408 + 0.2060105440657948 I},
        "A2" -> {34.25762001824106 + 1.3102867348339543*^-75 I, -209.44560312843754 + 0.4695161849638409 I}
      |>,
      1/4 -> <|
        "V" -> {43.72910618197499 + 2.386616490869174*^-76 I, 399.09794220586815 + 0.2214473159931702 I},
        "A0" -> {41.04558696385227 + 1.169049392044626*^-77 I, 168.6611784235003 + 0.04919519097238847 I},
        "A1" -> {38.53612135484123 + 2.198960264731858*^-76 I, 28.997199523635075 + 0.2051170824909525 I},
        "A2" -> {34.264860036329004 + 5.634748823240766*^-76 I, -208.10929756153604 + 0.4682830082047304 I}
      |>,
      1/2 -> <|
        "V" -> {43.89728101761293 + 3.3419356699028136*^-77 I, 411.6849952091126 + 0.21984269031103726 I},
        "A0" -> {41.21610106691069 + 1.8441273932566093*^-78 I, 180.73398482241754 + 0.052208535048947846 I},
        "A1" -> {38.70696393924388 + 3.0913701483316235*^-77 I, 40.53945589762925 + 0.2032657430528232 I},
        "A2" -> {34.27936557735904 + 7.91602807111671*^-77 I, -205.5369089120889 + 0.4656809137075357 I}
      |>,
      9/16 -> <|
        "V" -> {43.94005621032389 - 3.8001548935727586*^-77 I, 414.84834070386137 + 0.21942737781681154 I},
        "A0" -> {41.259426382265104 - 2.1577126770482357*^-78 I, 183.76337512796653 + 0.052955488434061414 I},
        "A1" -> {38.75038284401653 - 3.518758051585139*^-77 I, 43.43715396701698 + 0.20278921808395334 I},
        "A2" -> {34.282994141736246 - 9.008891875184522*^-77 I, -204.91655730224943 + 0.46500136882377213 I}
      |>,
      1 -> <|
        "V" -> {44.248091122080645 + 4.930580795363185*^-75 I, 437.15517165949365 + 0.21635514020425356 I},
        "A0" -> {41.57089885893913 + 1.3439486589812705*^-74 I, 205.0684110196094 + 0.05810327380052224 I},
        "A1" -> {39.06265222837432 + 4.646547996056184*^-75 I, 63.83272288081612 + 0.1992949205226704 I},
        "A2" -> {34.30835010646708 - 1.0613785798695642*^-74 I, -200.8691289895346 + 0.45990456765052956 I}
      |>,
      3/2 -> <|
        "V" -> {44.619885272240346 + 3.956118075368277*^-77 I, 462.9175306926279 + 0.2124695525944803 I},
        "A0" -> {41.94565851988922 + 3.2958732151381227*^-78 I, 229.53682785388486 + 0.06378291382186191 I},
        "A1" -> {39.43866930487766 + 3.721076993322462*^-77 I, 87.29417482646359 + 0.1949451489934979 I},
        "A2" -> {34.33699931043019 + 9.50344966243534*^-77 I, -197.01163058765064 + 0.4533059192127734 I}
      |>,
      2 -> <|
        "V" -> {45.015008819700164 + 8.421811459038841*^-78 I, 488.8008208531177 + 0.20815220220767908 I},
        "A0" -> {42.34258688705965 + 8.392209548983702*^-79 I, 253.94699441863173 + 0.06919554667750943 I},
        "A1" -> {39.83730079232488 + 7.992222222861805*^-78 I, 110.74274302085378 + 0.19018924663006662 I},
        "A2" -> {34.36484815672483 + 2.0386810749989224*^-77 I, -194.2292431653704 + 0.4458062691188165 I}
      |>,
      75/32 -> <|
        "V" -> {45.301605469494255, 506.5415049641894 + 0.20491392837580424 I},
        "A0" -> {42.62966792670037, 270.55825378713774 + 0.07273122193433754 I},
        "A1" -> {40.12586022715122, 126.72643458160844 + 0.18666871685948416 I},
        "A2" -> {34.38321418839797, -193.11707569631147 + 0.44008253671705155 I}
      |>,
      5/2 -> <|
        "V" -> {45.43622577899399 - 2.0145890880601207*^-77 I, 514.5584093729749 + 0.20336501522521613 I},
        "A0" -> {42.764285859752356 - 2.371965226769265*^-78 I, 278.0274627676674 + 0.07428161454855772 I},
        "A1" -> {40.26124436739042 - 1.9296705352872275*^-77 I, 133.92114954811717 + 0.18499765772252177 I},
        "A2" -> {34.39127354734409 - 4.91660951975434*^-77 I, -192.87098148051524 + 0.4373180807673972 I}
      |>,
      3 -> <|
        "V" -> {45.886825924994746 - 3.850559565775456*^-78 I, 539.8360719546104 + 0.19806591936458523 I},
        "A0" -> {43.2138540487072 - 5.305809147409328*^-79 I, 301.39441049377257 + 0.0789730506813726 I},
        "A1" -> {40.7137158614814 - 3.7242375748501544*^-78 I, 156.46371123695025 + 0.1793381656688561 I},
        "A2" -> {34.41543614332564 - 9.478861790617923*^-78 I, -193.4019841226281 + 0.4277431117883632 I}
      |>,
      7/2 -> <|
        "V" -> {46.37076869890722 - 1.1025320178242637*^-77 I, 564.1238098842591 + 0.19220824395088895 I},
        "A0" -> {43.695023562233644 - 1.7645993182987016*^-78 I, 323.50219328116117 + 0.0831921392091843 I},
        "A1" -> {41.19859196617549 - 1.077245464439875*^-77 I, 177.84826129778725 + 0.17317577471118076 I},
        "A2" -> {34.4361965369854 - 2.739109472276255*^-77 I, -196.45030134396353 + 0.4169709548869823 I}
      |>,
      113/32 -> <|
        "V" -> {46.40222693259314 + 1.0992742075515531*^-77 I, 565.5935940364143 + 0.1918224788342274 I},
        "A0" -> {43.726244701278944 + 1.7755471859922996*^-78 I, 324.8258482149037 + 0.08343823018985122 I},
        "A1" -> {41.230075325027045 + 1.074760746728741*^-77 I, 179.13072823124713 + 0.1727731246102322 I},
        "A2" -> {34.43734821295494 + 2.732633739035443*^-77 I, -196.74251140716228 + 0.4162552389046749 I}
      |>,
      4 -> <|
        "V" -> {46.89288026957744 - 7.005755756211879*^-78 I, 586.6822523854626 + 0.1857399435948534 I},
        "A0" -> {44.21234761106272 - 1.2945518729243665*^-78 I, 343.56803639821516 + 0.08684991180510815 I},
        "A1" -> {41.72060583342332 - 6.918200864857178*^-78 I, 197.32281406799206 + 0.16647227278491417 I},
        "A2" -> {34.45199200122803 - 1.7575517159377567*^-77 I, -202.87696106082956 + 0.4048768673016108 I}
      |>,
      9/2 -> <|
        "V" -> {47.45912925343812 + 1.666966339684483*^-77 I, 606.4274481483634 + 0.17860283020568815 I},
        "A0" -> {44.77146343522886 + 3.539181860817366*^-78 I, 360.45446584300754 + 0.0898444121158954 I},
        "A1" -> {42.28562099877173 + 1.6645507418006638*^-77 I, 213.7909094619293 + 0.15918588621404353 I},
        "A2" -> {34.46065104379467 + 4.2255359074798126*^-77 I, -213.88359767458581 + 0.39131925386032745 I}
      |>,
      151/32 -> <|
        "V" -> {47.7225921196581 + 1.3044269099291889*^-77 I, 613.7945108485496 + 0.1752536116522972 I},
        "A0" -> {45.030967136029595 + 2.939221331774903*^-78 I, 366.4391546679031 + 0.09091661047256024 I},
        "A1" -> {42.548156892585 + 1.3091087183920692*^-77 I, 219.66051014754436 + 0.15580324316499103 I},
        "A2" -> {34.46145369863309 + 3.322255965508261*^-77 I, -220.5524533107565 + 0.3848870939247166 I}
      |>,
      5 -> <|
        "V" -> {48.07702212686909 + 1.2673329073651162*^-77 I, 621.7453064110802 + 0.17073151664411426 I},
        "A0" -> {45.3794700400285 + 3.079634862624334*^-78 I, 372.48041755786716 + 0.09205848840020484 I},
        "A1" -> {42.90102455899633 + 1.2803353587004*^-77 I, 225.62714977087927 + 0.1512707449169065 I},
        "A2" -> {34.45910684364458 + 3.248132937363296*^-77 I, -231.18268588727273 + 0.37613639253614883 I}
      |>,
      1361/224 -> <|
        "V" -> {49.63102447699343 - 5.647268009161858*^-78 I, 626.2871500098845 + 0.1509448836557523 I},
        "A0" -> {46.90028869030167 - 1.8174716932735993*^-78 I, 368.03503196829996 + 0.0935148189618854 I},
        "A1" -> {44.44474437409165 - 5.86161638588994*^-78 I, 221.95677790929386 + 0.13186282452989787 I},
        "A2" -> {34.39755107437206 - 1.4857881368325155*^-77 I, -303.22441680074405 + 0.33704252259864115 I}
      |>,
      13/2 -> <|
        "V" -> {50.353315892382206 - 5.384468692944097*^-78 I, 608.7577078498497 + 0.14192334524982225 I},
        "A0" -> {47.603757370231534 - 1.930968074095557*^-78 I, 346.0269654350048 + 0.09256060275458045 I},
        "A1" -> {45.160844320241026 - 5.653260395801081*^-78 I, 200.93361376842614 + 0.12322046052708456 I},
        "A2" -> {34.33722299757684 - 1.432810723357098*^-77 I, -353.02047466197047 + 0.31882308321530084 I}
      |>,
      123/16 -> <|
        "V" -> {52.885059093343756 + 4.676498380010447*^-78 I, 417.4299864140381 + 0.11221375943300817 I},
        "A0" -> {50.05727783483676 + 2.261354704405568*^-78 I, 137.8336889900773 + 0.0838054682249415 I},
        "A1" -> {47.66730514189522 + 5.083707204589766*^-78 I, -0.4962772810522864 + 0.09555233493946225 I},
        "A2" -> {33.9359718362993 + 1.2891078040948115*^-77 I, -633.5892733670551 + 0.2572434113685848 I}
      |>,
      8 -> <|
        "V" -> {53.732577680692565, 296.81689217883593 + 0.10313651194626944 I},
        "A0" -> {50.87558723991146, 11.263959993195002 + 0.07968137806962032 I},
        "A1" -> {48.50588102032753, -123.57423564301017 + 0.08732038781619318 I},
        "A2" -> {33.726254942274565, -773.0848103758681 + 0.23796106664164207 I}
      |>
    |>,
    {97/20, 7/5} -> <|
      1/8 -> <|
        "V" -> {43.6813338455231 + 9.75781016866557*^-75 I, 342.8101160632959 + 0.23003740200908948 I},
        "A0" -> {41.20239733311534 - 5.2855554409136256*^-76 I, 129.97418689836434 + 0.023551859372868043 I},
        "A1" -> {38.52229767242243 + 8.830494361040763*^-75 I, -27.161786226848236 + 0.21798959793887687 I},
        "A2" -> {34.58534978929379 + 2.2379565143687416*^-74 I, -257.75648981691563 + 0.5022186601016472 I}
      |>,
      1/2 -> <|
        "V" -> {43.90242968797009 + 2.4274922165551845*^-75 I, 361.78287535813325 + 0.2286379882893633 I},
        "A0" -> {41.42902113632668 - 1.15418602543584*^-76 I, 148.4795052079678 + 0.028621074448995507 I},
        "A1" -> {38.747146827947844 + 2.2089166450526125*^-75 I, -9.634329451506929 + 0.21602644914041985 I},
        "A2" -> {34.60650147396912 + 5.597163478501954*^-75 I, -252.73254972232792 + 0.5001813193288671 I}
      |>,
      3/2 -> <|
        "V" -> {44.534798773525814, 414.2737432838595 + 0.22402765494786567 I},
        "A0" -> {42.07426949112894, 199.43094625850074 + 0.04194088223079272 I},
        "A1" -> {39.38806531075605, 38.72002380459149 + 0.20993610406323143 I},
        "A2" -> {34.663540886128466, -240.01502825612977 + 0.4930675820051436 I}
      |>,
      5/2 -> <|
        "V" -> {45.23924110530193 + 3.870756377431671*^-76 I, 469.29602804987803 + 0.21801666074524906 I},
        "A0" -> {42.788295647633056 - 5.2466416091394974*^-79 I, 252.40175782459175 + 0.054838690509355206 I},
        "A1" -> {40.0986345467101 + 3.637953219276943*^-76 I, 89.14453450470158 + 0.20245571682784996 I},
        "A2" -> {34.71989860517858 + 9.218544484014107*^-76 I, -229.03069500272454 + 0.4829663933986733 I}
      |>,
      7/2 -> <|
        "V" -> {46.03169142302316 + 3.546355688283589*^-76 I, 526.1614301377197 + 0.2103284163785419 I},
        "A0" -> {43.586085031315925 + 1.0840293845606807*^-77 I, 306.56278534296507 + 0.06693060428013943 I},
        "A1" -> {40.89434217132982 + 3.3945940212773987*^-76 I, 140.87683522030966 + 0.1933699323431641 I},
        "A2" -> {34.77232093635434 + 8.608630813111605*^-76 I, -221.25326687459386 + 0.46928132943285883 I}
      |>,
      9/2 -> <|
        "V" -> {46.93406325041453 + 1.6165847220107515*^-76 I, 583.289674208018 + 0.2006352573857915 I},
        "A0" -> {44.488256092590476 + 1.1385455806276558*^-77 I, 360.1379709924547 + 0.07772992955620568 I},
        "A1" -> {41.796552390642944 + 1.5785488973915908*^-76 I, 192.2495602974834 + 0.18242516565596337 I},
        "A2" -> {34.81511975954796 + 4.008900920806888*^-76 I, -219.23563636353373 + 0.45123870123422766 I}
      |>,
      5 -> <|
        "V" -> {47.43575739700468 + 2.0539456342269216*^-76 I, 610.9954203834843 + 0.19491348317683854 I},
        "A0" -> {44.987231134145524 + 1.930349248609912*^-77 I, 385.66553020016977 + 0.08245089219375737 I},
        "A1" -> {42.29667623012182 + 2.0270602245231844*^-76 I, 216.81360956998515 + 0.17616359710638127 I},
        "A2" -> {34.829987620982855 + 5.153075448550051*^-76 I, -221.70464967919594 + 0.4402866120344471 I}
      |>
    |>,
    {93/20, 8/5} -> <|
      1/8 -> <|
        "V" -> {43.68923875860889 - 1.1127140894658606*^-75 I, 433.3254893586718 + 0.21025520458531752 I},
        "A0" -> {40.80544726989008 - 1.6037233384470446*^-76 I, 186.56763492024498 + 0.06621716185479862 I},
        "A1" -> {38.46940902472293 - 1.038984987214673*^-75 I, 64.47069270944071 + 0.19150793786447695 I},
        "A2" -> {34.02392716297346 - 2.683235301941764*^-75 I, -167.50752015988922 + 0.42907276675032346 I}
      |>,
      1/2 -> <|
        "V" -> {43.97548839380641 + 3.0809853881777397*^-76 I, 450.93059376484047 + 0.20687566127123777 I},
        "A0" -> {41.09293500977229 + 4.802295665368918*^-77 I, 203.0612396444265 + 0.0699573466934287 I},
        "A1" -> {38.75986600920888 + 2.895064812907262*^-76 I, 80.38389180913425 + 0.18797495998786443 I},
        "A2" -> {34.04718287751625 + 7.461620555532833*^-76 I, -165.74458596893385 + 0.4234468067607674 I}
      |>,
      3/2 -> <|
        "V" -> {44.80956579553121 - 1.412420785229456*^-76 I, 496.7847294883982 + 0.19662356217198032 I},
        "A0" -> {41.926696107352164 - 2.706216773986958*^-77 I, 245.39000579296038 + 0.07898825212115805 I},
        "A1" -> {39.603133669268466 - 1.3511901861909092*^-76 I, 121.34544160056448 + 0.17740517694200847 I},
        "A2" -> {34.10741434505553 - 3.463827681292571*^-76 I, -165.28537431881063 + 0.4059211815788011 I}
      |>,
      5/2 -> <|
        "V" -> {45.76877345362046 + 1.2886202929552845*^-76 I, 538.0622882936564 + 0.18431686101412195 I},
        "A0" -> {42.87905465560015 + 3.0283665003802597*^-77 I, 282.1254317934815 + 0.0862185953618098 I},
        "A1" -> {40.56811105501244 + 1.2572260321395464*^-76 I, 157.10311787475797 + 0.16497071287125115 I},
        "A2" -> {34.16004420004509 + 3.2056998165005815*^-76 I, -174.54013696380508 + 0.38415013504891093 I}
      |>,
      7/2 -> <|
        "V" -> {46.89252016680143 - 5.8462028157251925*^-77 I, 567.7004908339111 + 0.1695769693318725 I},
        "A0" -> {43.987231139617435 - 1.6840971123554937*^-77 I, 305.8509308310451 + 0.09097342028395032 I},
        "A1" -> {41.69348379505186 - 5.828430511860938*^-77 I, 180.49366622506324 + 0.150388859490189 I},
        "A2" -> {34.193866802606294 - 1.478255741638782*^-76 I, -201.22696639284226 + 0.35724500326677827 I}
      |>,
      9/2 -> <|
        "V" -> {48.24267175547723, 570.356026627332 + 0.15193154821893673 I},
        "A0" -> {45.3098130179929, 300.6737103770228 + 0.09237393491714056 I},
        "A1" -> {43.04018537012929, 176.08330636958527 + 0.13332196959946235 I},
        "A2" -> {34.186157863111625, -260.88907879298716 + 0.3240587063139984 I}
      |>,
      5 -> <|
        "V" -> {49.032897709961375 - 9.98804030829335*^-77 I, 551.6887320343916 + 0.1418376352284243 I},
        "A0" -> {46.08023520658398 - 3.912458195194079*^-77 I, 277.10570562466427 + 0.09146849255000963 I},
        "A1" -> {43.826412023199424 - 1.0330195510948103*^-76 I, 153.5673930253319 + 0.12373228314966972 I},
        "A2" -> {34.15301186040656 - 2.5996592907858872*^-76 I, -312.5817127769986 + 0.3046535630328549 I}
      |>
    |>
  |>,
  "eta_c" -> <|
    {19/4, 3/2} -> <|
      0 -> <|
        "fplus" -> {44.28995760614388 + 0.5406358799403241 I, -17.59264985034706 + 53.91970412022516 I},
        "f0" -> {44.28995760614388 + 0.5406358799403241 I, -17.59264985034706 + 53.91970412022516 I},
        "fT" -> {54.51546618234243 + 0.6137298509082559 I, 678.2673945930781 + 60.1375298721053 I}
      |>,
      1/8 -> <|
        "fplus" -> {44.37986472978497 + 0.5370498036256185 I, -11.354160798010412 + 53.597237793814585 I},
        "f0" -> {44.36119107236361 + 0.5358387757667291 I, -12.609640766499496 + 53.53781361956791 I},
        "fT" -> {54.54689648358344 + 0.6087996573900012 I, 681.0455863806764 + 59.708544805249964 I}
      |>,
      1/2 -> <|
        "fplus" -> {44.65507230791988 + 0.5260108148039244 I, 7.411348650311879 + 52.60674879312204 I},
        "f0" -> {44.580832808360206 + 0.5212559571435752 I, 2.410353794522763 + 52.374369619132324 I},
        "fT" -> {54.64574528682763 + 0.59376100775067 I, 689.3343199272058 + 58.40113212667781 I}
      |>,
      1 -> <|
        "fplus" -> {45.03568716183513 + 0.5106158884780957 I, 32.4732519962312 + 51.23036087327649 I},
        "f0" -> {44.8884906469006 + 0.5013571556381319 I, 22.533969109880985 + 50.780433353749395 I},
        "fT" -> {54.78897677803651 + 0.5731152732278146 I, 700.1947657979287 + 56.60864310241924 I}
      |>,
      2 -> <|
        "fplus" -> {45.85034620162828 + 0.4773635753060378 I, 82.06034341909583 + 48.273154904344665 I},
        "f0" -> {45.56160750308017 + 0.459945466209813 I, 62.48854785225555 + 47.437352035617415 I},
        "fT" -> {55.12066735041831 + 0.5296826231595796 I, 720.5198500539927 + 52.84409690783402 I}
      |>,
      3 -> <|
        "fplus" -> {46.75111429954172 + 0.4405509674026243 I, 128.98399457558375 + 45.016640827915126 I},
        "f0" -> {46.3277081610299 + 0.41628266081836096 I, 100.22909090492632 + 43.86922966642563 I},
        "fT" -> {55.52639008688344 + 0.48319630104719835 I, 736.903738277708 + 48.818600065349344 I}
      |>,
      113/32 -> <|
        "fplus" -> {47.27271730505659 + 0.41942192873849665 I, 151.50851517446938 + 43.15226381426601 I},
        "f0" -> {46.781088583876226 + 0.3921291215310786 I, 118.12742390902498 + 41.87341271067655 I},
        "fT" -> {55.7795008687254 + 0.45716990232496135 I, 742.6176021640076 + 46.56363411005854 I}
      |>,
      4 -> <|
        "fplus" -> {47.76266371374687 + 0.3998110424939788 I, 169.01133195938456 + 41.42315786572543 I},
        "f0" -> {47.213044790267865 + 0.37024564642686747 I, 131.7377013950865 + 40.049914611205104 I},
        "fT" -> {56.029034170273626 + 0.433395170063473 I, 744.9119218059882 + 44.50137344522573 I}
      |>,
      151/32 -> <|
        "fplus" -> {48.57826186458591 + 0.36787489712394067 I, 189.02261375411007 + 38.60670450016281 I},
        "f0" -> {47.94430908269014 + 0.3356188440529932 I, 146.2216736349825 + 37.13128920957414 I},
        "fT" -> {56.468934419981466 + 0.39539193942881146 I, 740.8464228439857 + 41.1969143009035 I}
      |>,
      5 -> <|
        "fplus" -> {48.922266491406475 + 0.35473209213357165 I, 193.57209969994727 + 37.446343483008334 I},
        "f0" -> {48.25701383547274 + 0.3217069495069036 I, 148.78940124366653 + 35.94593995476701 I},
        "fT" -> {56.663367127588295 + 0.37998901709348193 I, 735.7005160114015 + 39.85368506745678 I}
      |>,
      1361/224 -> <|
        "fplus" -> {50.40501021061665 + 0.3008551043954021 I, 180.90794137331403 + 32.67114178376586 I},
        "f0" -> {49.63063657324749 + 0.26654083552584046 I, 129.87718244906625 + 31.160497542234996 I},
        "fT" -> {57.55838917326304 + 0.31813278324782374 I, 684.2930541656856 + 34.425321804045566 I}
      |>,
      13/2 -> <|
        "fplus" -> {51.08254098335833 + 0.2779492079370793 I, 154.25799764987 + 30.62674333445739 I},
        "f0" -> {50.27065387187683 + 0.24392113783639438 I, 101.5730146189727 + 29.152182170999275 I},
        "fT" -> {57.99632054701983 + 0.2924025667498074 I, 641.5363666051403 + 32.14536187775128 I}
      |>
    |>
  |>
|>

